A Cornucopia of AdS$_5$ Vacua

We report on a systematic search for AdS$_5$ vacua corresponding to critical points of the potential in the five-dimensional $\mathcal{N}=8$ SO(6) gauged supergravity. By employing Google's TensorFlow Machine Learning library, we find the total of 32 critical points including 5 previously known ones. All 27 new critical points are non-supersymmetric. We compute the mass spectra of scalar fluctuatons for all points and find that the non-supersymmetric AdS$_5$ vacua are perturbatively unstable. Many of the new critical points can be found analytically within consistent truncations of the $\mathcal{N}=8$ supergravity with respect to discrete subgroups of the S(O(6)$\times$ GL(2,$\mathbb{R}$)) symmetry of the potential. In particular, we discuss in detail a $\mathbb{Z}_2^3$-invariant truncation with 10 scalar fields and 15 critical points. We also compute explicitly the scalar potential in a $\mathbb{Z}_2^2$-invariant extension of that truncation to 18 scalar fields and reproduce 17 of the 32 critical points from the numerical search. Finally, we show that the full potential as a function of 42 scalar fields can be studied analytically using the so-called solvable parametrization. In particular, we find that all critical points lie in a $\mathbb{Z}_2$-invariant subspace spanned by 22 scalar fields.

==> anc/CriticalPoints17.txt <==
T0750000 = {Subscript[\[Xi], 1] -> 0, Subscript[\[Xi], 2] -> 0, 
     Subscript[\[Alpha], 2] -> 0, Subscript[\[Alpha], 3] -> 0, 
     Subscript[\[Beta], 2] -> 0, Subscript[\[Beta], 3] -> 0, 
     Subscript[\[Gamma], 2] -> 0, Subscript[\[Gamma], 3] -> 0, 
     Subscript[\[Delta], 2] -> 0, Subscript[\[Delta], 3] -> 0, 
     Subscript[\[Rho], 1] -> 0, Subscript[\[Rho], 2] -> 0, 
     Subscript[\[Rho], 3] -> 0, Subscript[\[Rho], 4] -> 0}
 
Attributes[Subscript] = {NHoldRest}
 
T0780031 = {Subscript[\[Xi], 1] -> 0, Subscript[\[Xi], 2] -> 
      -0.05493061443340527, Subscript[\[Alpha], 2] -> 1.5707963267948775, 
     Subscript[\[Alpha], 3] -> 0.47315976866881615, 
     Subscript[\[Beta], 2] -> 0.7853981633974277, Subscript[\[Beta], 3] -> 
      2.583610478597619, Subscript[\[Gamma], 2] -> 1.5705445576372155, 
     Subscript[\[Gamma], 3] -> 0.7695055093808713, Subscript[\[Delta], 2] -> 
      1.5705445576372161, Subscript[\[Delta], 3] -> 0.8012908172589003, 
     Subscript[\[Rho], 1] -> 1.5620483013576553*^-9, 
     Subscript[\[Rho], 2] -> 0.27465307372907494, Subscript[\[Rho], 3] -> 
      0.27465307372907477, Subscript[\[Rho], 4] -> -1.562048285316331*^-9}
 
T0839947 = {Subscript[\[Xi], 1] -> 0, Subscript[\[Xi], 2] -> 
      -0.06931471805599433, Subscript[\[Alpha], 2] -> 1.0155887810500839, 
     Subscript[\[Alpha], 3] -> -2.846778329635773, Subscript[\[Beta], 2] -> 
      0.7853981633974504, Subscript[\[Beta], 3] -> 3.829481139704583, 
     Subscript[\[Gamma], 2] -> 0, Subscript[\[Gamma], 3] -> 2.89968497978273, 
     Subscript[\[Delta], 2] -> 0, Subscript[\[Delta], 3] -> 
      0.9631286100868707, Subscript[\[Rho], 1] -> 0.30328175313430106, 
     Subscript[\[Rho], 2] -> 0.30328175313430267, Subscript[\[Rho], 3] -> 
      0.3032817531343028, Subscript[\[Rho], 4] -> -0.30328175313430084}
 
T0843750 = {Subscript[\[Xi], 1] -> 3.169484134090748*^-8, 
     Subscript[\[Xi], 2] -> 1.573117494228936*^-8, Subscript[\[Alpha], 2] -> 
      2.356194490192346, Subscript[\[Alpha], 3] -> 0.8916868687345403, 
     Subscript[\[Beta], 2] -> 0.7853981633974483, Subscript[\[Beta], 3] -> 
      1.3842139240020883, Subscript[\[Gamma], 2] -> 0, 
     Subscript[\[Gamma], 3] -> 68.96457153035516, Subscript[\[Delta], 2] -> 
      0.037026222700929444, Subscript[\[Delta], 3] -> -4.912249206259531, 
     Subscript[\[Rho], 1] -> 0.3300324366913405, Subscript[\[Rho], 2] -> 
      0.33003243669133714, Subscript[\[Rho], 3] -> -0.3300324366913396, 
     Subscript[\[Rho], 4] -> 0.3300324366913407}
 
T0870297 = {Subscript[\[Xi], 1] -> 0.19188209108283708, 
     Subscript[\[Xi], 2] -> 0.057564627324851014, Subscript[\[Alpha], 2] -> 
      0.3558885821759176, Subscript[\[Alpha], 3] -> 1.4511077156001382, 
     Subscript[\[Beta], 2] -> 1.5707963261457827, Subscript[\[Beta], 3] -> 
      0.7373989080707832, Subscript[\[Gamma], 2] -> 0.7853981677626101, 
     Subscript[\[Gamma], 3] -> 0.0479991752306619, Subscript[\[Delta], 2] -> 
      0.4295095812215303, Subscript[\[Delta], 3] -> 0.9050867745922069, 
     Subscript[\[Rho], 1] -> 2.8635468002296195*^-9, 
     Subscript[\[Rho], 2] -> 2.8635469951732733*^-9, 
     Subscript[\[Rho], 3] -> 0.3563542379790836, Subscript[\[Rho], 4] -> 
      0.3563542335562228}
 
T0878939 = {Subscript[\[Xi], 1] -> 0.2099721054251938, 
     Subscript[\[Xi], 2] -> 0.060093712144633354, Subscript[\[Alpha], 2] -> 
      0.7853892830758599, Subscript[\[Alpha], 3] -> 5.512773557732887, 
     Subscript[\[Beta], 2] -> 1.5708052071164407, Subscript[\[Beta], 3] -> 
      -4.727396459222117, Subscript[\[Gamma], 2] -> 2.356176301941099, 
     Subscript[\[Gamma], 3] -> -3.384551208010163, Subscript[\[Delta], 2] -> 
      1.5708145150464, Subscript[\[Delta], 3] -> 5.740744503654424, 
     Subscript[\[Rho], 1] -> 0, Subscript[\[Rho], 2] -> 0.34860190405434566, 
     Subscript[\[Rho], 3] -> 0.3486019040539934, Subscript[\[Rho], 4] -> 0}
 
T0887636 = {Subscript[\[Xi], 1] -> 0.22250750198859023, 
     Subscript[\[Xi], 2] -> 0.06675225059657708, Subscript[\[Alpha], 2] -> 
      1.5707963279332549, Subscript[\[Alpha], 3] -> 1.076119731131937, 
     Subscript[\[Beta], 2] -> 2.4554244387384107*^-9, 
     Subscript[\[Beta], 3] -> -0.6585518572027766, Subscript[\[Gamma], 2] -> 
      1.5707963253887995, Subscript[\[Gamma], 3] -> 1.1475953172482918, 
     Subscript[\[Delta], 2] -> 1.570796327205124, Subscript[\[Delta], 3] -> 
      2.132471762650233, Subscript[\[Rho], 1] -> 0.12066279772406437, 
     Subscript[\[Rho], 2] -> 0.4200265008889967, Subscript[\[Rho], 3] -> 
      0.14968185158246577, Subscript[\[Rho], 4] -> 0.14968185158246627}
 
T0892913 = {Subscript[\[Xi], 1] -> 0, Subscript[\[Xi], 2] -> 
      0.0693147180559945, Subscript[\[Alpha], 2] -> 1.1781831739225916, 
     Subscript[\[Alpha], 3] -> 2.748872546445497, Subscript[\[Beta], 2] -> 
      1.1780113162697528, Subscript[\[Beta], 3] -> -0.39272010714429684, 
     Subscript[\[Gamma], 2] -> 0.7854866271332411, Subscript[\[Gamma], 3] -> 
      0.3327066980577346, Subscript[\[Delta], 2] -> 0.7854866271332813, 
     Subscript[\[Delta], 3] -> 1.1181048600148111, Subscript[\[Rho], 1] -> 
      0.10596767695937366, Subscript[\[Rho], 2] -> 0.24060591332059975, 
     Subscript[\[Rho], 3] -> -0.24060591332059963, Subscript[\[Rho], 4] -> 
      0.5871795036005718}
 
T0964525 = {Subscript[\[Xi], 1] -> 0.16983734709933113, 
     Subscript[\[Xi], 2] -> -0.015762759210766013, Subscript[\[Alpha], 2] -> 
      0.44565704291385755, Subscript[\[Alpha], 3] -> 0.39270655459330694, 
     Subscript[\[Beta], 2] -> 0.7853978085262069, Subscript[\[Beta], 3] -> 
      1.1784636190511608, Subscript[\[Gamma], 2] -> 1.570796681667886, 
     Subscript[\[Gamma], 3] -> 0.3931835135600473, Subscript[\[Delta], 2] -> 
      2.016453369708773, Subscript[\[Delta], 3] -> 0.39269160880414095, 
     Subscript[\[Rho], 1] -> 0.16678503257491026, Subscript[\[Rho], 2] -> 
      -0.1667847841278596, Subscript[\[Rho], 3] -> 0.5691687714564764, 
     Subscript[\[Rho], 4] -> 0.5691699531244099}
 
T0982778 = {Subscript[\[Xi], 1] -> 0.03378875900901373, 
     Subscript[\[Xi], 2] -> 0.01013662770270401, Subscript[\[Alpha], 2] -> 
      1.7849217582122563, Subscript[\[Alpha], 3] -> 1.2714714714327986, 
     Subscript[\[Beta], 2] -> 1.5707963267948986, Subscript[\[Beta], 3] -> 
      -0.04830365822713306, Subscript[\[Gamma], 2] -> 0.7853981633974499, 
     Subscript[\[Gamma], 3] -> 0.7264903134882502, Subscript[\[Delta], 2] -> 
      1.3566708953775473, Subscript[\[Delta], 3] -> 0.299324855362091, 
     Subscript[\[Rho], 1] -> 1.012789058463647, Subscript[\[Rho], 2] -> 
      0.43338387824867464, Subscript[\[Rho], 3] -> -0.17139708242496504, 
     Subscript[\[Rho], 4] -> 0.17139708242496837}
 
T1001482 = {Subscript[\[Xi], 1] -> 0.07788226187391165, 
     Subscript[\[Xi], 2] -> 0.023364678534591347, Subscript[\[Alpha], 2] -> 
      1.5707963267004665, Subscript[\[Alpha], 3] -> 1.7338089108499073, 
     Subscript[\[Beta], 2] -> 1.89186791173981, Subscript[\[Beta], 3] -> 
      0.785398163407518, Subscript[\[Gamma], 2] -> 0.464326578557229, 
     Subscript[\[Gamma], 3] -> 1.5707963268049665, Subscript[\[Delta], 2] -> 
      1.570796326673851, Subscript[\[Delta], 3] -> 1.101869675138438, 
     Subscript[\[Rho], 1] -> 0.6494014172853079, Subscript[\[Rho], 2] -> 
      0.6494014172894503, Subscript[\[Rho], 3] -> 0.1474605257604896, 
     Subscript[\[Rho], 4] -> 0.39588930824543705}
 
T1054687 = {Subscript[\[Xi], 1] -> 0, Subscript[\[Xi], 2] -> 0, 
     Subscript[\[Alpha], 2] -> 1.576172632097693, Subscript[\[Alpha], 3] -> 
      1.9504902924574772, Subscript[\[Beta], 2] -> 1.7839429055637852, 
     Subscript[\[Beta], 3] -> 1.974971367138909, Subscript[\[Gamma], 2] -> 
      1.9781850563480157, Subscript[\[Gamma], 3] -> 1.33325913814547, 
     Subscript[\[Delta], 2] -> 1.9796532702863354, Subscript[\[Delta], 3] -> 
      0.9999752560432331, Subscript[\[Rho], 1] -> 0.4892582206009818, 
     Subscript[\[Rho], 2] -> 0.2876019803622199, Subscript[\[Rho], 3] -> 
      0.29496086906400204, Subscript[\[Rho], 4] -> 1.0115656238234583}
 
T1125000 = {Subscript[\[Xi], 1] -> 0.1305666030810341, 
     Subscript[\[Xi], 2] -> 0.11750994277293077, Subscript[\[Alpha], 2] -> 
      0.5604407535158977, Subscript[\[Alpha], 3] -> 0.7482639318314801, 
     Subscript[\[Beta], 2] -> 1.570796315874593, Subscript[\[Beta], 3] -> 
      0.437831416802324, Subscript[\[Gamma], 2] -> 0.22495739838362658, 
     Subscript[\[Gamma], 3] -> 1.607930568622767, Subscript[\[Delta], 2] -> 
      0.7853981599369757, Subscript[\[Delta], 3] -> 2.0086277034415483, 
     Subscript[\[Rho], 1] -> 0.6194721799037931, Subscript[\[Rho], 2] -> 
      0.44068681141346583, Subscript[\[Rho], 3] -> 0.6194721867076886, 
     Subscript[\[Rho], 4] -> 0.4406867756060757}
 
T1304606 = {Subscript[\[Xi], 1] -> 0.14266874428047832, 
     Subscript[\[Xi], 2] -> 0.0428006232841435, Subscript[\[Alpha], 2] -> 
      1.4183755852144035, Subscript[\[Alpha], 3] -> 1.882435814317036, 
     Subscript[\[Beta], 2] -> 1.973055563027036, Subscript[\[Beta], 3] -> 
      0.5210230828188961, Subscript[\[Gamma], 2] -> 0.41626011257545503, 
     Subscript[\[Gamma], 3] -> 1.253460354550876, Subscript[\[Delta], 2] -> 
      0.2112066437496549, Subscript[\[Delta], 3] -> 1.88509826964768, 
     Subscript[\[Rho], 1] -> -0.35183358578436164, Subscript[\[Rho], 2] -> 
      0.8996871883021866, Subscript[\[Rho], 3] -> 0.6326989798098934, 
     Subscript[\[Rho], 4] -> 0.5698290534470014}
 
T1417411 = {Subscript[\[Xi], 1] -> 0.11552453009332435, 
     Subscript[\[Xi], 2] -> 0.034657359027997194, Subscript[\[Alpha], 2] -> 
      0.11918866501552239, Subscript[\[Alpha], 3] -> 0.7288616854742475, 
     Subscript[\[Beta], 2] -> 1.9327948153467474, Subscript[\[Beta], 3] -> 
      1.0612359538894733, Subscript[\[Gamma], 2] -> 1.3885431718765668, 
     Subscript[\[Gamma], 3] -> 0.5767087358164582, Subscript[\[Delta], 2] -> 
      1.7530494817121218, Subscript[\[Delta], 3] -> 0.5767087358138672, 
     Subscript[\[Rho], 1] -> 0.32923947423037825, Subscript[\[Rho], 2] -> 
      0.987718422694138, Subscript[\[Rho], 3] -> 0.9877184226928618, 
     Subscript[\[Rho], 4] -> 0.3292394742320305}
 
T1501862 = {Subscript[\[Xi], 1] -> 0.03465912705673237, 
     Subscript[\[Xi], 2] -> 0.045961077409208, Subscript[\[Alpha], 2] -> 
      0.5284721596300459, Subscript[\[Alpha], 3] -> 0.9021223017589021, 
     Subscript[\[Beta], 2] -> 0.5014508211765722, Subscript[\[Beta], 3] -> 
      1.648784735063417, Subscript[\[Gamma], 2] -> 1.8277223304687018, 
     Subscript[\[Gamma], 3] -> 1.6875204692184298, Subscript[\[Delta], 2] -> 
      1.0693455054093115, Subscript[\[Delta], 3] -> 1.6487847332219672, 
     Subscript[\[Rho], 1] -> 0.9986486141545449, Subscript[\[Rho], 2] -> 
      -0.33502463598452814, Subscript[\[Rho], 3] -> 0.9986486052195997, 
     Subscript[\[Rho], 4] -> 0.3350246376572037}
 
T1547778 = {Subscript[\[Xi], 1] -> -0.14931328910233718, 
     Subscript[\[Xi], 2] -> 0.04479398673070153, Subscript[\[Alpha], 2] -> 
      0.4479774847427125, Subscript[\[Alpha], 3] -> 1.5757008706320754, 
     Subscript[\[Beta], 2] -> 0.41693158350978377, Subscript[\[Beta], 3] -> 
      0.5278696371417884, Subscript[\[Gamma], 2] -> 1.53978489648599, 
     Subscript[\[Gamma], 3] -> 1.5753895440848158, Subscript[\[Delta], 2] -> 
      1.925498889878441, Subscript[\[Delta], 3] -> 2.0941205570219523, 
     Subscript[\[Rho], 1] -> 0.6245570757900567, Subscript[\[Rho], 2] -> 
      0.550051396019527, Subscript[\[Rho], 3] -> 0.6527872383677428, 
     Subscript[\[Rho], 4] -> 1.2145376628000837}


==> anc/PotentialSO44.txt <==
-(E^((20*Subscript[\[Xi], 2])/3)*
    (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
      Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
      Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
      Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
      Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
      Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
      Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
      Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
    Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
    Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
    Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
    Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]])/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] - Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]])/64 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] - Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]])/64 - 
 (E^((20*Subscript[\[Xi], 2])/3)*(Cos[4*Subscript[\[Alpha], 2]] - 
     Cos[4*Subscript[\[Beta], 2]] + Cos[4*Subscript[\[Gamma], 2]] + 
     Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]])/64 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] - Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/64 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] - 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/64 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (-Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/64 - 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*(Cos[4*Subscript[\[Alpha], 2]] + 
     Cos[4*Subscript[\[Beta], 2]] - Cos[4*Subscript[\[Gamma], 2]] + 
     Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/64 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] - 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/64 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (-Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/64 - 
 (E^((20*Subscript[\[Xi], 2])/3)*(Cos[4*Subscript[\[Alpha], 2]] + 
     Cos[4*Subscript[\[Beta], 2]] + Cos[4*Subscript[\[Gamma], 2]] - 
     Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/64 - 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] - Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/64 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*(-Cos[4*Subscript[\[Alpha], 2]] + 
     Cos[4*Subscript[\[Beta], 2]] + Cos[4*Subscript[\[Gamma], 2]] + 
     Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/64 - 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2)/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2)/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*Cosh[Subscript[\[Rho], 1] + 
     Subscript[\[Rho], 2]]*Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2)/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2)/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2)/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*Cosh[Subscript[\[Rho], 1] - 
     Subscript[\[Rho], 2]]*Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2)/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*Cosh[Subscript[\[Rho], 1] - 
     Subscript[\[Rho], 2]]*Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2)/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2)/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2)/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   (-Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2)/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   (-Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2)/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*Cosh[Subscript[\[Rho], 1] + 
     Subscript[\[Rho], 2]]*Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   (-Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2)/256 + 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (8 - 2*Cos[8*Subscript[\[Alpha], 2]] + 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Alpha], 3]] + 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] + 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Beta], 3]] + 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 3]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[8*Subscript[\[Delta], 3]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]^2)/512 + 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (8 - 2*Cos[8*Subscript[\[Alpha], 2]] - 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    2*Cos[8*Subscript[\[Alpha], 3]] - 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] - 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[8*Subscript[\[Beta], 3]] - 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[8*Subscript[\[Gamma], 3]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[8*Subscript[\[Delta], 3]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]^2)/512 + 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (4 + Cos[8*Subscript[\[Alpha], 2]] + Cos[8*Subscript[\[Beta], 2]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Gamma], 2])] + 
    Cos[8*Subscript[\[Gamma], 2]] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Gamma], 2])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Delta], 2])] + 
    Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Delta], 2])])*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]^2)/128 + 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]])/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]])/256 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]])/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]])/256 + 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   (Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    2*Sin[4*Subscript[\[Gamma], 2]]*Sin[4*Subscript[\[Gamma], 3]])*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Sin[4*Subscript[\[Delta], 2]]*Sin[4*Subscript[\[Delta], 3]])*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]])/64 + 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (8 - 2*Cos[8*Subscript[\[Alpha], 2]] + 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Alpha], 3]] + 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] + 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Beta], 3]] + 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 3]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[8*Subscript[\[Delta], 3]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]^2)/512 + 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (4 + Cos[8*Subscript[\[Alpha], 2]] + Cos[8*Subscript[\[Beta], 2]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Gamma], 2])] + 
    Cos[8*Subscript[\[Gamma], 2]] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Gamma], 2])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Delta], 2])] + 
    Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Delta], 2])])*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]^2)/128 + 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (8 - 2*Cos[8*Subscript[\[Alpha], 2]] - 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    2*Cos[8*Subscript[\[Alpha], 3]] - 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] - 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[8*Subscript[\[Beta], 3]] - 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[8*Subscript[\[Gamma], 3]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[8*Subscript[\[Delta], 3]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]^2)/512 + 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (8 - 2*Cos[8*Subscript[\[Alpha], 2]] + 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Alpha], 3]] + 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] + 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Beta], 3]] + 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 3]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[8*Subscript[\[Delta], 3]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]^2)/512 + 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (8 - 2*Cos[8*Subscript[\[Alpha], 2]] - 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    2*Cos[8*Subscript[\[Alpha], 3]] - 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] - 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[8*Subscript[\[Beta], 3]] - 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[8*Subscript[\[Gamma], 3]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[8*Subscript[\[Delta], 3]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]^2)/512 + 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (4 + Cos[8*Subscript[\[Alpha], 2]] + Cos[8*Subscript[\[Beta], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Gamma], 2])] + 
    Cos[8*Subscript[\[Gamma], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Gamma], 2])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Delta], 2])] + 
    Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Delta], 2])])*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]^2)/128 + 
 ((8 - 2*Cos[8*Subscript[\[Alpha], 2]] + 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Alpha], 3]] + 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Beta], 3]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] + 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 3]] + 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[8*Subscript[\[Delta], 3]] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]^2*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]^2)/
  (512*E^((40*Subscript[\[Xi], 2])/3)) + 
 ((8 - 2*Cos[8*Subscript[\[Alpha], 2]] - 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    2*Cos[8*Subscript[\[Alpha], 3]] - 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[8*Subscript[\[Beta], 3]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] - 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[8*Subscript[\[Gamma], 3]] - 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[8*Subscript[\[Delta], 3]] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]^2)/
  (512*E^((40*Subscript[\[Xi], 2])/3)) + 
 ((4 + Cos[8*Subscript[\[Alpha], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Beta], 2])] + 
    Cos[8*Subscript[\[Beta], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Beta], 2])] + 
    Cos[8*Subscript[\[Gamma], 2]] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Delta], 2])] + 
    Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Delta], 2])])*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]^2)/
  (128*E^((40*Subscript[\[Xi], 2])/3)) + 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]])/256 + 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]])/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]])/256 + 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Sin[4*Subscript[\[Gamma], 2]]*Sin[4*Subscript[\[Gamma], 3]])*
   (Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    2*Sin[4*Subscript[\[Delta], 2]]*Sin[4*Subscript[\[Delta], 3]])*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]])/64 - 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]])/256 + 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (8 - 2*Cos[8*Subscript[\[Alpha], 2]] + 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Alpha], 3]] + 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] + 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Beta], 3]] + 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 3]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[8*Subscript[\[Delta], 3]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]^2)/512 + 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (4 + Cos[8*Subscript[\[Alpha], 2]] + Cos[8*Subscript[\[Beta], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Gamma], 2])] + 
    Cos[8*Subscript[\[Gamma], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Gamma], 2])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Delta], 2])] + 
    Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Delta], 2])])*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]^2)/128 + 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (8 - 2*Cos[8*Subscript[\[Alpha], 2]] - 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    2*Cos[8*Subscript[\[Alpha], 3]] - 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] - 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[8*Subscript[\[Beta], 3]] - 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[8*Subscript[\[Gamma], 3]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[8*Subscript[\[Delta], 3]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]^2)/512 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]])/256 + 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]])/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]])/256 - 
 (Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
    2*Sin[4*Subscript[\[Beta], 2]]*Sin[4*Subscript[\[Beta], 3]])*
   (Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Sin[4*Subscript[\[Delta], 2]]*Sin[4*Subscript[\[Delta], 3]])*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]])/
  (64*E^((40*Subscript[\[Xi], 2])/3)) + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]])/256 + 
 ((8 - 2*Cos[8*Subscript[\[Alpha], 2]] + 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Alpha], 3]] + 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Beta], 3]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] + 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 3]] + 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[8*Subscript[\[Delta], 3]] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]^2*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]^2)/
  (512*E^((40*Subscript[\[Xi], 2])/3)) + 
 ((4 + Cos[8*Subscript[\[Alpha], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Beta], 2])] + 
    Cos[8*Subscript[\[Beta], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Beta], 2])] + 
    Cos[8*Subscript[\[Gamma], 2]] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Delta], 2])] + 
    Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Delta], 2])])*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]^2)/
  (128*E^((40*Subscript[\[Xi], 2])/3)) + 
 ((8 - 2*Cos[8*Subscript[\[Alpha], 2]] - 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    2*Cos[8*Subscript[\[Alpha], 3]] - 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[8*Subscript[\[Beta], 3]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] - 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[8*Subscript[\[Gamma], 3]] - 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[8*Subscript[\[Delta], 3]] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]^2)/
  (512*E^((40*Subscript[\[Xi], 2])/3)) - 
 (Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
    2*Cos[4*Subscript[\[Beta], 3]]*Sin[4*Subscript[\[Beta], 2]])*
   (Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*Subscript[\[Delta], 3]]*Sin[4*Subscript[\[Delta], 2]])*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]])/
  (64*E^((40*Subscript[\[Xi], 2])/3)) + 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]])/256 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]])/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]])/256 - 
 ((Cos[4*Subscript[\[Alpha], 2]] - Cos[4*Subscript[\[Beta], 2]])*
   (Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]])/
  (16*E^((40*Subscript[\[Xi], 2])/3)) + 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] - Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]])/64 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] - Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]])/64 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (-Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]])/64 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (-Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]])/64 + 
 ((8 - 2*Cos[8*Subscript[\[Alpha], 2]] - 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    2*Cos[8*Subscript[\[Alpha], 3]] - 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[8*Subscript[\[Beta], 3]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] - 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[8*Subscript[\[Gamma], 3]] - 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[8*Subscript[\[Delta], 3]] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]^2)/
  (512*E^((40*Subscript[\[Xi], 2])/3)) + 
 ((4 + Cos[8*Subscript[\[Alpha], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Beta], 2])] + 
    Cos[8*Subscript[\[Beta], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Beta], 2])] + 
    Cos[8*Subscript[\[Gamma], 2]] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Delta], 2])] + 
    Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Delta], 2])])*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]^2)/
  (128*E^((40*Subscript[\[Xi], 2])/3)) + 
 ((8 - 2*Cos[8*Subscript[\[Alpha], 2]] + 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Alpha], 3]] + 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Beta], 3]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] + 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 3]] + 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[8*Subscript[\[Delta], 3]] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]^2)/
  (512*E^((40*Subscript[\[Xi], 2])/3)) - 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
    2*Cos[4*Subscript[\[Gamma], 3]]*Sin[4*Subscript[\[Gamma], 2]])*
   (Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[4*Subscript[\[Delta], 3]]*Sin[4*Subscript[\[Delta], 2]])*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]])/64 + 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]])/256 + 
 (E^((20*Subscript[\[Xi], 2])/3)*Cosh[Subscript[\[Rho], 1] + 
     Subscript[\[Rho], 2]]*Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]])/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*Cosh[Subscript[\[Rho], 1] - 
     Subscript[\[Rho], 2]]*Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]])/256 + 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] - Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]])/64 + 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Gamma], 2]])*
   (Cos[4*Subscript[\[Beta], 2]] - Cos[4*Subscript[\[Delta], 2]])*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]])/16 + 
 (E^((20*Subscript[\[Xi], 2])/3)*(Cos[4*Subscript[\[Alpha], 2]] - 
     Cos[4*Subscript[\[Beta], 2]] + Cos[4*Subscript[\[Gamma], 2]] + 
     Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]])/64 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] - Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]])/64 - 
 (E^((20*Subscript[\[Xi], 2])/3)*(Cos[4*Subscript[\[Alpha], 2]] + 
     Cos[4*Subscript[\[Beta], 2]] + Cos[4*Subscript[\[Gamma], 2]] - 
     Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]])/64 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] - Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]])/64 + 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (8 - 2*Cos[8*Subscript[\[Alpha], 2]] - 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    2*Cos[8*Subscript[\[Alpha], 3]] - 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] - 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[8*Subscript[\[Beta], 3]] - 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[8*Subscript[\[Gamma], 3]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[8*Subscript[\[Delta], 3]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]^2*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]^2)/512 + 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (4 + Cos[8*Subscript[\[Alpha], 2]] + Cos[8*Subscript[\[Beta], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Gamma], 2])] + 
    Cos[8*Subscript[\[Gamma], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Gamma], 2])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Delta], 2])] + 
    Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Delta], 2])])*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]^2*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]^2)/128 + 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (8 - 2*Cos[8*Subscript[\[Alpha], 2]] + 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Alpha], 3]] + 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] + 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Beta], 3]] + 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 3]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[8*Subscript[\[Delta], 3]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]^2)/512 - 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[4*Subscript[\[Gamma], 3]]*Sin[4*Subscript[\[Gamma], 2]])*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
    2*Cos[4*Subscript[\[Delta], 3]]*Sin[4*Subscript[\[Delta], 2]])*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]])/64 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]])/256 + 
 (E^((20*Subscript[\[Xi], 2])/3)*Cosh[Subscript[\[Rho], 1] + 
     Subscript[\[Rho], 3]]*Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]])/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*Cosh[Subscript[\[Rho], 1] - 
     Subscript[\[Rho], 3]]*Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]])/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]])/256 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] - Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]])/64 + 
 (E^((20*Subscript[\[Xi], 2])/3)*(Cos[4*Subscript[\[Alpha], 2]] - 
     Cos[4*Subscript[\[Beta], 2]] + Cos[4*Subscript[\[Gamma], 2]] + 
     Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]])/64 + 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Beta], 2]] - Cos[4*Subscript[\[Gamma], 2]])*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Delta], 2]])*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]])/16 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] - 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]])/64 - 
 (E^((20*Subscript[\[Xi], 2])/3)*(Cos[4*Subscript[\[Alpha], 2]] + 
     Cos[4*Subscript[\[Beta], 2]] - Cos[4*Subscript[\[Gamma], 2]] + 
     Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]])/64 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]])/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] - Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]])/64 - 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]])/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*(Cos[4*Subscript[\[Alpha], 2]] - 
     Cos[4*Subscript[\[Beta], 2]] + Cos[4*Subscript[\[Gamma], 2]] + 
     Cos[4*Subscript[\[Delta], 2]])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]])/64 + 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (8 - 2*Cos[8*Subscript[\[Alpha], 2]] - 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    2*Cos[8*Subscript[\[Alpha], 3]] - 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] - 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[8*Subscript[\[Beta], 3]] - 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[8*Subscript[\[Gamma], 3]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[8*Subscript[\[Delta], 3]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]^2*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]^2)/512 + 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (4 + Cos[8*Subscript[\[Alpha], 2]] + Cos[8*Subscript[\[Beta], 2]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Gamma], 2])] + 
    Cos[8*Subscript[\[Gamma], 2]] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Gamma], 2])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Delta], 2])] + 
    Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Delta], 2])])*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]^2*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]^2)/128 + 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (8 - 2*Cos[8*Subscript[\[Alpha], 2]] + 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Alpha], 3]] + 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] + 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Beta], 3]] + 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 3]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[8*Subscript[\[Delta], 3]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]^2)/512 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] - Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/64 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] - 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/64 + 
 ((Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]])*
   (Cos[4*Subscript[\[Gamma], 2]] - Cos[4*Subscript[\[Delta], 2]])*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/
  (16*E^((40*Subscript[\[Xi], 2])/3)) + 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] - 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/64 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] - Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/64 + 
 (Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[4*Subscript[\[Beta], 3]]*Sin[4*Subscript[\[Beta], 2]])*
   (Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*Subscript[\[Delta], 3]]*Sin[4*Subscript[\[Delta], 2]])*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/
  (64*E^((40*Subscript[\[Xi], 2])/3)) - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/256 + 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   (-Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/256 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   (-Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/256 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/256 + 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/256 + 
 (Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Sin[4*Subscript[\[Beta], 2]]*Sin[4*Subscript[\[Beta], 3]])*
   (Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Sin[4*Subscript[\[Delta], 2]]*Sin[4*Subscript[\[Delta], 3]])*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/
  (64*E^((40*Subscript[\[Xi], 2])/3)) - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] - Cos[4*Subscript[\[Delta], 2]])^2*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/64 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/256 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] - 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/64 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]])/256 + 
 ((4 + Cos[8*Subscript[\[Alpha], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Beta], 2])] + 
    Cos[8*Subscript[\[Beta], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Beta], 2])] + 
    Cos[8*Subscript[\[Gamma], 2]] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Delta], 2])] + 
    Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Delta], 2])])*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]^2)/
  (128*E^((40*Subscript[\[Xi], 2])/3)) + 
 ((8 - 2*Cos[8*Subscript[\[Alpha], 2]] - 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    2*Cos[8*Subscript[\[Alpha], 3]] - 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[8*Subscript[\[Beta], 3]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] - 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[8*Subscript[\[Gamma], 3]] - 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[8*Subscript[\[Delta], 3]] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]^2)/
  (512*E^((40*Subscript[\[Xi], 2])/3)) + 
 ((8 - 2*Cos[8*Subscript[\[Alpha], 2]] + 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Alpha], 3]] + 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Beta], 3]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] + 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 3]] + 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[8*Subscript[\[Delta], 3]] + 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]^2)/
  (512*E^((40*Subscript[\[Xi], 2])/3)) - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (-Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/64 + 
 (E^((20*Subscript[\[Xi], 2])/3)*(Cos[4*Subscript[\[Alpha], 2]] + 
     Cos[4*Subscript[\[Beta], 2]] - Cos[4*Subscript[\[Gamma], 2]] + 
     Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/64 + 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] - 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/64 - 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] - Cos[4*Subscript[\[Gamma], 2]])*
   (Cos[4*Subscript[\[Beta], 2]] + Cos[4*Subscript[\[Delta], 2]])*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/16 - 
 (E^((20*Subscript[\[Xi], 2])/3)*(-Cos[4*Subscript[\[Alpha], 2]] + 
     Cos[4*Subscript[\[Beta], 2]] + Cos[4*Subscript[\[Gamma], 2]] + 
     Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/64 + 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[4*Subscript[\[Gamma], 3]]*Sin[4*Subscript[\[Gamma], 2]])*
   (Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    2*Cos[4*Subscript[\[Delta], 3]]*Sin[4*Subscript[\[Delta], 2]])*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/64 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*Cosh[Subscript[\[Rho], 1] - 
     Subscript[\[Rho], 2]]*Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 + 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   (-Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 + 
 (E^((20*Subscript[\[Xi], 2])/3)*Cosh[Subscript[\[Rho], 1] + 
     Subscript[\[Rho], 2]]*Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   (-Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (-Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/64 + 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 + 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 - 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
    2*Sin[4*Subscript[\[Gamma], 2]]*Sin[4*Subscript[\[Gamma], 3]])*
   (Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Sin[4*Subscript[\[Delta], 2]]*Sin[4*Subscript[\[Delta], 3]])*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/64 + 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 + 
 (E^((20*Subscript[\[Xi], 2])/3)*(Cos[4*Subscript[\[Alpha], 2]] + 
     Cos[4*Subscript[\[Beta], 2]] - Cos[4*Subscript[\[Gamma], 2]] + 
     Cos[4*Subscript[\[Delta], 2]])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/64 + 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] - 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/64 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (-Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 - 
 (E^(-3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]])/256 + 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (4 + Cos[8*Subscript[\[Alpha], 2]] + Cos[8*Subscript[\[Beta], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Gamma], 2])] + 
    Cos[8*Subscript[\[Gamma], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Gamma], 2])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Delta], 2])] + 
    Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Delta], 2])])*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]^2*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]^2)/128 + 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (8 - 2*Cos[8*Subscript[\[Alpha], 2]] - 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    2*Cos[8*Subscript[\[Alpha], 3]] - 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] - 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[8*Subscript[\[Beta], 3]] - 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[8*Subscript[\[Gamma], 3]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[8*Subscript[\[Delta], 3]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]^2*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]^2)/512 + 
 (E^(-6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (8 - 2*Cos[8*Subscript[\[Alpha], 2]] + 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Alpha], 3]] + 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] + 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Beta], 3]] + 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 3]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[8*Subscript[\[Delta], 3]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]^2)/512 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (-Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/64 + 
 (E^((20*Subscript[\[Xi], 2])/3)*(Cos[4*Subscript[\[Alpha], 2]] + 
     Cos[4*Subscript[\[Beta], 2]] + Cos[4*Subscript[\[Gamma], 2]] - 
     Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/64 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] - Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/64 - 
 (E^((20*Subscript[\[Xi], 2])/3)*(-Cos[4*Subscript[\[Alpha], 2]] + 
     Cos[4*Subscript[\[Beta], 2]] + Cos[4*Subscript[\[Gamma], 2]] + 
     Cos[4*Subscript[\[Delta], 2]])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/64 - 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Beta], 2]] + Cos[4*Subscript[\[Gamma], 2]])*
   (Cos[4*Subscript[\[Alpha], 2]] - Cos[4*Subscript[\[Delta], 2]])*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/16 + 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
    2*Cos[4*Subscript[\[Gamma], 3]]*Sin[4*Subscript[\[Gamma], 2]])*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[4*Subscript[\[Delta], 3]]*Sin[4*Subscript[\[Delta], 2]])*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/64 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*Cosh[Subscript[\[Rho], 1] - 
     Subscript[\[Rho], 3]]*Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   (-Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 + 
 (E^((20*Subscript[\[Xi], 2])/3)*Cosh[Subscript[\[Rho], 1] + 
     Subscript[\[Rho], 3]]*Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   (-Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (-Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] + Cos[4*Subscript[\[Delta], 2]])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/64 + 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 + 
 (E^((20*Subscript[\[Xi], 2])/3)*(Cos[4*Subscript[\[Alpha], 2]] + 
     Cos[4*Subscript[\[Beta], 2]] + Cos[4*Subscript[\[Gamma], 2]] - 
     Cos[4*Subscript[\[Delta], 2]])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/64 + 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Cosh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 - 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Cosh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]*
   (Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Sin[4*Subscript[\[Gamma], 2]]*Sin[4*Subscript[\[Gamma], 3]])*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
    2*Sin[4*Subscript[\[Delta], 2]]*Sin[4*Subscript[\[Delta], 3]])*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/64 + 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 + 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*Subscript[\[Alpha], 2]] + Cos[4*Subscript[\[Beta], 2]] + 
     Cos[4*Subscript[\[Gamma], 2]] - Cos[4*Subscript[\[Delta], 2]])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/64 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (-Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 - 
 (E^(3*Subscript[\[Xi], 1] - (10*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*(-Cos[4*Subscript[\[Alpha], 2]] + 
     Cos[4*Subscript[\[Beta], 2]] + Cos[4*Subscript[\[Gamma], 2]] + 
     Cos[4*Subscript[\[Delta], 2]])^2*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] - Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/64 - 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (-Sin[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Sin[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
     Sin[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]*
   Sinh[Subscript[\[Rho], 1] + Subscript[\[Rho], 3]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 - 
 (E^((20*Subscript[\[Xi], 2])/3)*
   (Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
     Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] + 
     Cos[4*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
     Cos[4*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
     Cos[4*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
     Cos[4*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])^2*
   Sinh[Subscript[\[Rho], 2] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 2] + Subscript[\[Rho], 4]]*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]])/256 + 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (4 + Cos[8*Subscript[\[Alpha], 2]] + Cos[8*Subscript[\[Beta], 2]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Gamma], 2])] + 
    Cos[8*Subscript[\[Gamma], 2]] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Gamma], 2])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Delta], 2])] + 
    Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Delta], 2])])*
   Cosh[Subscript[\[Rho], 1] - Subscript[\[Rho], 2]]^2*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]^2)/128 + 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (8 - 2*Cos[8*Subscript[\[Alpha], 2]] - 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] + 
    2*Cos[8*Subscript[\[Alpha], 3]] - 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] - 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] + 
    2*Cos[8*Subscript[\[Beta], 3]] - 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[8*Subscript[\[Gamma], 3]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[8*Subscript[\[Delta], 3]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 1] + Subscript[\[Rho], 2]]^2*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]^2)/512 + 
 (E^(6*Subscript[\[Xi], 1] + (20*Subscript[\[Xi], 2])/3)*
   (8 - 2*Cos[8*Subscript[\[Alpha], 2]] + 
    Cos[8*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Alpha], 3]] + 
    Cos[8*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3])] - 
    2*Cos[8*Subscript[\[Beta], 2]] + 
    Cos[8*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Beta], 3]] + 
    Cos[8*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 2]] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    Cos[8*(Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] - Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Gamma], 3]] - 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] - 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    Cos[8*(Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] + 
    2*Cos[4*(Subscript[\[Beta], 2] - Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[4*(Subscript[\[Beta], 2] + Subscript[\[Beta], 3] + 
        Subscript[\[Gamma], 2] + Subscript[\[Gamma], 3])] - 
    2*Cos[8*Subscript[\[Delta], 2]] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] - Subscript[\[Delta], 3])] - 
    2*Cos[8*Subscript[\[Delta], 3]] + 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] - 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    Cos[8*(Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] - 
    2*Cos[4*(Subscript[\[Alpha], 2] - Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])] + 
    2*Cos[4*(Subscript[\[Alpha], 2] + Subscript[\[Alpha], 3] + 
        Subscript[\[Delta], 2] + Subscript[\[Delta], 3])])*
   Cosh[Subscript[\[Rho], 3] - Subscript[\[Rho], 4]]^2*
   Sinh[Subscript[\[Rho], 3] + Subscript[\[Rho], 4]]^2)/512

